Heegaard Floer multicurves of double tangles

We describe a simple formula for computing the Heegaard Floer multicurve invariant of double tangles from the Heegaard Floer multicurve invariant of knot complements. A comparison with a similar multicurve invariant for Conway tangles in the setting of Khovanov homology confirms that knot Floer homology and Khovanov homology behave very differently under satellite operations, echoing recent observations from arXiv:2208.13612. We also obtain a new characterisation of L-space knots in terms of Heegaard Floer A-link satellites. Along the way, we find the first example of a satellite knot whose knot Floer homology is thin.

==> anc/domains.py <==
#!/usr/bin/env python3
#
# This script accompanies the article
#
# Claudius Zibrowius: Heegaard Floer multicurves of double tangles
#
# written for the proceedings of "Frontiers in Geometry and Topology",
# a conference in honour of Tom Mrowka's 60th birthday.
#
# The script partially automates the calculation of domains that can
# contribute to the differential of the type AD structure computed
# in the proof of Theorem 3.1.  To run the script, simply type
# './domains.py' in the command line.
#

import numpy as np 

# list of generators
generators = [
        "c ","a ","b ","b'",
        "B ","D ","B'","D'"]

# regions 
regions = ["σ₁","σ₂","σ₃/p₁","p₂","p₃","q₁","q₂","q₄"]
nullvector = np.array([0,0,0,0,0,0,0,0])
s1 = np.array([1,0,0,0,0,0,0,0])# region σ₁
s2 = np.array([0,1,0,0,0,0,0,0])# region σ₂
p1 = np.array([0,0,1,0,0,0,0,0])# region σ₃/p₁
p2 = np.array([0,0,0,1,0,0,0,0])# region p₂
p3 = np.array([0,0,0,0,1,0,0,0])# region p₃
q1 = np.array([0,0,0,0,0,1,0,0])# region q₁
q2 = np.array([0,0,0,0,0,0,1,0])# region q₂
q4 = np.array([0,0,0,0,0,0,0,1])# region q₃

def domain_to_str(d):
    domain = "{"
    for i in range(8):
        if d[i]==1:
            domain += regions[i]+","
        elif d[i]>0:
            domain += str(d[i])+regions[i]+","
        elif d[i]<0:
            domain += "-"+regions[i]+","
        elif d[i]<0:
            domain += "-"+str(-d[i])+regions[i]+","
    if domain.endswith(","):
        domain=domain[:-1]+"}"
    else:
        domain +="}"
    return domain

# periodic domains
B1 = q1+q4-p2-p3
B2 = s2+p1+p2+q1+q2

print("#Input\nCheck in Heegaard diagram if the following domains are periodic:")
print(domain_to_str(B1))
print(domain_to_str(B2))

# some connecting domains that make the graph of all generators connected
domains = {
        (0,4):s1+p3,
        (5,4):q1+q2,
        (1,5):p1,
        (1,3):q2,
        (0,2):q1+q2+q4,
        (2,6):s1,
        (7,6):q1+q2}

print("Check in Heegaard diagram if there are the following connecting domains:")
for d in domains.keys():
    print (generators[d[0]],"->",generators[d[1]],":",domain_to_str(domains[d]))

# add inverse domains and constant paths
new_domains = {}
for key in domains.keys():
    new_domains[(key[1],key[0])]= -domains[key]

for i in range(8):
    new_domains[(i,i)]= nullvector

domains.update(new_domains)

# add connecting domains for all pairs of integers
new_domains = {}
updated = True
while updated == True:
    updated = False
    for i,j in ((a,b) for a in range(8) for b in range(8)):
        if (i,j) not in domains.keys():
            updated = True
            for k in range(8):
                if (i,k) in domains.keys() and (k,j) in domains.keys():
                    new_domains[(i,j)] = domains[(i,k)] + domains[(k,j)] 
                    new_domains[(j,i)] = domains[(k,i)] + domains[(j,k)] 
                    break
    domains.update(new_domains)

print("\n#Output\nHere is a list of all domains that may contribute:")
for i,j in ((a,b) for a in range(8) for b in range(8)):
    d = domains[(i,j)]
    # the multiplicity of p₃ (entry 4) must be 0 or 1
    # the multiplicity of q₂ (entry 6) must be 0 or 1
    # not both can be 1
    basic = d + d[4] * B1 - d[6] * B2
    # these are the only candidates for contributing connecting domains
    candidates = [basic , basic - B1, basic + B2]
    # check if all multiplicities are non-negative
    candidates = [c for c in candidates if all(x>=0 for x in c)]
    # check if multiplicities of p_i and q_i is at most 1 
    candidates = [c for c in candidates if all(x<2 for x in c[2:])]
    # check if multiplicities of p_i is zero if multiplicity of some q_j is positive 
    candidates = [c for c in candidates if (c[2]+c[3]+c[4]==0 or c[5]+c[6]+c[7]==0)]
    # output
    for c in candidates:
        if not all(x==0 for x in c):
            print (generators[i],"->",generators[j],":",domain_to_str(c))



==> anc/hf2hft.py <==
#!/usr/bin/env python3
#
# This script accompanies the article
#
# Claudius Zibrowius: Heegaard Floer multicurves of double tangles
#
# written for the proceedings of "Frontiers in Geometry and Topology",
# a conference in honour of Tom Mrowka's 60th birthday.
#
# The script implements the conversion of the Heegaard Floer multicurve
# invariant of knot complements into the Heegaard Floer multicurve 
# invariant of the corresponding double tangle.  To run the script, 
# simply type './hf2hft.py <file>' in the command line.
#
# The input is in the format used in Jonathan Hanselman's database 
# 
# https://github.com/hanselman/CFK-immersed-curves
# 
# Here is the relevant passage from his README file:
# 
### ******
### immersed_curve
### ******
### 
### Each file contains a list of immersed multicurves, with each line representing the multicurve for a given knot in a condensed format. For example, the 6th line of the file 12n.txt represents the immersed multicurve corresponding to the knot 12n_6. This line is 
### 
### [2, 1, 0, -1, -2], (3,2), (2,2)^3, (1,2), (-1,2), (-2,2)^3, (-3,2)
### 
### This can be interpreted as a collection of immersed curves as follows:
### 
### The first part of the line is always list of integers, in this case [2,1,0,-1,-2]. This corresponds to the unique component of the curve which is an arc going from the left side of the strip to the right side (or if we view the strip as a cylinder, the unique closed curve which wraps around the back of the cylinder). This is the distinguished component gamma_0. The list of integers records the height of each crossing with the vertical axis (in order, starting from the left edge of of the strip). Note that the first integer in the list is the Ozsvath-Szabo tau invariant. Moreover, if the list for gamma_0 has length greater than one, then Hom's epsilon invariant is positive (resp. negative) if the second entry is less than (resp. greater than) the first entry, and epsilon is zero if the list has length one. Each intersection with the vertical axis corresponds to a generator of CFK, and the height corresponds to the Alexander grading. For the gamma_0 component, the Maslov grading is also determined by the convention that the first generator in the list has maslov grading 0 (this corresponds to the generator of HF-hat(S^3)).
### 
### All other components of the curve are closed components. These can also be represented by a list of integers representing heights of crossings with the vertical line through the punctures, starting at some arbitrary point on the curve, with the convention that at the first crossing we move left to right. This list of integers is not unique: permuting the list cyclically an even number of steps defines the same curve, and reading the list backwards defines the same curve traversed in the opposite directions. The heights encode Alexander grading information, but more is needed to encode the Maslov grading. I find it convenient to record the delta grading (Alexander - Maslov). It is enough to record the grading of any one generator on a curve, since all the other gradings on that connected component are determined by one. Thus in general a closed component would be encoded by a tuple (list, integer), where the list encodes a curve and the integer is the delta grading of the generator corresponding to the *first* entry on the list (note that cyclically permuting a list may require changing this grading entry).
### 
### For example, ([4,3,2,3], 2) would represent a figure eight centered at height 3, such that the generator corresponding to the maximum of the curve has delta grading 2 (in fact, for a figure eight component all generators have the same delta grading). Because figure eight components are so common, we introduce the shorthand (a,d) for a figure eight component, where a is the hight of the middle of the figure 8 and d is the delta grading. Thus (3,2) is shorthand for ([4,3,2,3], 2). Figure eights are very common: there is only one example of a closed curve component which is not a figure 8 for knots up through 15 crossings.
### 
### Finally, when the same component occurs multiply times, this is denoted by ^.
### 
### Thus for 12n_6 the invartiant is a single non-closed arc which first hits the vertical axis at height 2 and zig-zags downward til height -2, along with ten figure-8 curves, all with delta grading 2, centered at heights 3, 2, 2, 2, 1, -1, -2, -2, -2, and -3.
###
#
# For each line of input, the script calculates the multicurve
# invariant of the corresponding double tangle.  For example, for
# the knot 12n_6 above, it produces the following output:
#
# 12n_6: average torsion order = 1.0, maximum torsion order = 1
# 			r_1(8)
# 1.	δ^-1	t^-14	S_4(∞)
# 4.	δ^0	t^-10	S_4(∞)
# 4.	δ^1	t^-6	S_4(∞)
# 2.	δ^2	t^-2	S_4(∞)
# 1.	δ^3	t^2	S_4(∞)
# 5.	δ^4	t^6	S_4(∞)
# 4.	δ^5	t^10	S_4(∞)
# 1.	δ^6	t^14	S_4(∞)
#   
# The single rational component is calculated first.  Each of the 
# following lines are of the form
#
# n.    δ^r     t^2a     S_2l(∞)
# 
# specifying n copies of a pair of special components
#
#   δ^r t₁^a t₂^a s_l(∞)  +  δ^r t₁^-a t₂^-a sˉ_l(∞). 
#
# At the end, the average torsion order and maximum torsion order 
# of HFK^- are printed.  The output for the individual calculations 
# can also be suppressed by calling the script with the option '-b'.
# In this case, only the average and maximum torsion orders are
# printed. 
#

import argparse

# header
def read_hf_curve (line):
    multicurve = line.replace(' ','').split('(')

    distinguished_comp = multicurve[0].rstrip(',')
    distinguished_comp = distinguished_comp.replace('[','').replace(']','').split(',')
    distinguished_comp = [int(e) for e in distinguished_comp]

    other_comps = []
    for s in multicurve[1:]:
        s = s.rstrip(',')

        # determine multiplicity
        l = s.split('^')
        multiplicity = 1
        if len(l) > 1:
            multiplicity = int(l[1])
            l = l[0:1]
        s = l[0].rstrip(')')

        # convert to format [[A_1,...,A_n],δ_1]
        curve = []
        if '[' in s:
            # curve already in standard format
            s = s.replace('[','').replace(']','').split(',')
            l = [int(e) for e in s]
            curve = [l[:-1],l[-1]]
        else:
            # conversion of figure-8 curves into standard format
            fig8 = s.split(',')
            A = int(fig8[0])
            delta = int(fig8[1])
            curve = [[A+1,A,A-1,A], delta]

        count = 0
        while (count < multiplicity):
            count += 1
            other_comps.append(curve)

    return distinguished_comp, other_comps

def new_delta_from_u(new):
    if new[0]>new[1]:
        return new[2]+new[0]-new[1]-1
    else:
        return new[2]+new[0]-new[1]+1

def new_delta_from_v(new):
    if new[0]>new[1]:
        return new[2]-new[0]+new[1]+1
    else:
        return new[2]-new[0]+new[1]-1

def new_u_from_old(old):
    length = old[0]-old[1]
    if length>0:
        return [length,0.5*(old[0]+old[1]),old[2]+0.5*length]
    else:
        length = -length
        return [length,0.5*(old[0]+old[1]),old[2]-0.5*length+1]

def new_v_from_old_A_reversed(old):
    length = old[0]-old[1]
    if length>0:
        return [length,-0.5*(old[0]+old[1]),old[2]-0.5*length+1]
    else:
        length = -length
        return [length,-0.5*(old[0]+old[1]),old[2]+0.5*length]

def split_hf_curve(distinguished_comp,other_comps):
    tau = dist[0]
    u = []
    v = []
    components = other_comps + [[distinguished_comp,tau]]
    for c in components:
        c_extended = c[0] + [c[0][0]]
        delta = c[1]
        for i in range(len(c[0])):
            new = [c_extended[i],c_extended[i+1],delta]
            if i%2 == 0:
                u.append(new)
                delta = new_delta_from_u(new)
            else:
                v.append(new)
                delta = new_delta_from_v(new)
    
    # remove the last u component that comes from the appended distinguished component
    u = u[:-1]
    
    # convert u and v components into standard format
    # [length,A-shift,δ-shift]
    u = sorted([new_u_from_old(e) for e in u])
    # use reversed Alexander grading for v components to make sorting easier
    v = sorted([new_v_from_old_A_reversed(e) for e in v])

    # some basic sanity checks
    if len(u)!=len(v):
        raise ValueError('The number of u and v components is not the same.')
    for i in range(len(u)):
        if u[i] != v[i]:
            raise ValueError('The u and v components are not symmetric.\nfile={}\nu={}\nv={}'.format(filename,u,v))
    
    # collect duplicates
    u_mult = []
    count = 0
    to_sum = 0
    to_current_max = 0
    
    for comp in u:
        to_sum += comp[0]
        if comp[0] > to_current_max:
            to_current_max = comp[0]
    to_average = float(to_sum)/len(u)

    u.append([])
    current = u[0]
    for i in range(1,len(u)):
        count += 1
        if (current != u[i]):
            u_mult += [[count,current]]
            count = 0
            current = u[i]

    return tau,u_mult,to_average,to_current_max

# main body of the program

parser = argparse.ArgumentParser()
parser.add_argument("filename",\
        nargs='+',\
        help='The files which should be converted.')
parser.add_argument("-b","--batch",\
        help="suppress all individual calculations",\
        action="store_true")
args = parser.parse_args()

number_of_knots = 0
to_max = 0
to_total = 0
to_max_average = 0
to_max_file = []
ALinks = []
for filename in args.filename:
    count = 0
    base = filename.split(".")[0].split("/")[-1]
    with open(filename) as file:
        while True:
            line = file.readline()
            if not line:
                break
            number_of_knots += 1
            count += 1
            dist,other = read_hf_curve(line.strip())
            tau,u,to_average,to_current_max = split_hf_curve(dist,other)
            to_total += to_average
            if ( to_average == to_max_average ):
                to_max_file.append([base,count])
            if ( to_average > to_max_average ):
                to_max_average = to_average
                to_max_file = [[base,count]]
            if ( to_current_max > to_max ):
                to_max = to_current_max
            if not args.batch:
                print("{}_{}: average torsion order = {}, maximum torsion order = {}".format(\
                        base,\
                        count,\
                        to_average,\
                        to_current_max))
                print("\t\t\tr_1({})".format(4*tau))
                delta_special = 0
                is_ALink = True
                if len(u) != 0:
                    delta_special = u[0][1][1] + u[0][1][2]
                for e in u:
                    print("{}.\tδ^{}\tt^{}\tS_{}(∞)".format(\
                            e[0],\
                            int(e[1][2]+e[1][1]),\
                            int(4*e[1][1]),\
                            4*e[1][0]))
                    if (e[1][1]+e[1][2] - delta_special)%2 != 0:
                        is_ALink = False
                if is_ALink:
                    ALinks.append(str(base)+"_"+str(count))

print("average torsion order = {}".format(to_total/number_of_knots))
print("The maximum average torsion order is {}, namely for the knots {}.".format(to_max_average,", ".join([str(i[0])+"_"+str(i[1]) for i in to_max_file])))
#print("The A-link filling spaces of the double tangle of the following knots are intervals: {}".format(", ".join(ALinks)))


